$O(\alpha_s^2)$ and $O(\alpha_s^3)$ Heavy Flavor Contributions to Transversity at $Q^2 \gg m^2$

In deep-inelastic processes the heavy flavor Wilson coefficients factorize for $Q^2 \gg m^2$ into the light flavor Wilson coefficients of the corresponding process and the massive operator matrix elements (OMEs). We calculate the $O(\alpha_s^2)$ and $O(\alpha_s^3)$ massive OME for the flavor non-singlet transversity distribution. At $O(\alpha_s^2)$ the OME is obtained for general values of the Mellin variable $N$, while at $O(\alpha_s^3)$ the moments $N = 1$ to 13 are computed. The terms $\propto T_F$ of the 3--loop transversity anomalous dimension are obtained and results in the literature are confirmed. We discuss the relation of these contributions to the Soffer bound for transversity.

==> MOMETR.h <==
***********************************************
*
* J. Bluemlein, S. Klein and B. Toedtli
* 
*  arXiv:hep-ph/0909.1547; DESY 09--60
* 
* "O(alpha_s^2) and O(alpha_s^3) Heavy Flavor
*  Contributions to Transversity at Q^2 >> m^2"
*
* Mellin moments of the massive transversity 
* operator matrix elements up to O(a_s^3)
* and fermionic contributions to the NNLO transversity
* anomalous dimension
*
* Conditions of use: citation of the above paper
*
***********************************************
*
* Notation:
* 
*  - z2,z3,z4:  zeta--values
*  - B4      :  cf. Eq. 39 
*  - LNM     :  ln(m^2/mu^2),     m: on--shell mass 
*  - as      :  MS--bar coupling (as=gs^2/(4 Pi)^2) 
*  
*  - AqqTRQ:  cf. Eqs. 27, 28 
*    AqqTRQNx refers to the x-th moment of AqqTRQ up to O(as^3)
*    in the on--shell scheme for mass renormalization
*    as provided in the paper
*  
*  - aqqTRQ3: cf. Eqs. 28, 60--72
*    (constant term in ep of the unrenormalized
*    3--loop transversity massive operator matrix element)
*    aqqTRQ3Nx refers to the x-th moment.
*  
*  - gqqTR2hat: cf. Eqs. 28, 47--59
*    (fermionic contribution to the NNLO transversity
*    anomalous dimension)
*    gqqTR2hatNx refers to the x-the moment.
*  
***********************************************
S as;
S LNM;
S nf,TF,CF,CA;
S z2,z3,z4,B4;


L AqqTRQN1= + CF*TF*as^2 * (  - 97/54 - 26/9*LNM - 2/3*LNM^2 )

       + CF*TF^2*as^3 * ( 2746/729 - 496/81*LNM - 104/27*LNM^2 - 32/27*
         LNM^3 - 6556/729*nf - 604/81*nf*LNM - 16/27*nf*LNM^3 - 224/27*
         z3 + 128/27*z3*nf )

       + CF^2*TF*as^3 * ( 7511/81 + 233/9*LNM + 32/3*LNM^2 + 24*z4 - 
         278/9*z3 + 16*z3*LNM - 16/3*B4 )

       + CA*CF*TF*as^3 * (  - 34135/729 - 2233/81*LNM - 106/9*LNM^2 + 
         44/27*LNM^3 - 24*z4 + 437/27*z3 - 16*z3*LNM + 8/3*B4 );


L AqqTRQN2= + CF*TF*as^2 * (  - 101/18 - 6*LNM - 2*LNM^2 )

       + CF*TF^2*as^3 * ( 338/27 - 496/27*LNM - 8*LNM^2 - 32/9*LNM^3 - 
         1988/81*nf - 196/9*nf*LNM - 16/9*nf*LNM^3 - 224/9*z3 + 128/9*
         z3*nf )

       + CF^2*TF*as^3 * ( 4133/27 + 15*LNM + 72*z4 - 310/3*z3 + 48*z3*
         LNM - 16*B4 )

       + CA*CF*TF*as^3 * (  - 56 - 73/9*LNM - 34/3*LNM^2 + 44/9*LNM^3
          - 72*z4 + 533/9*z3 - 48*z3*LNM + 8*B4 );


L AqqTRQN3= + CF*TF*as^2 * (  - 437/54 - 226/27*LNM - 26/9*LNM^2 )

       + CF*TF^2*as^3 * ( 40016/2187 - 6448/243*LNM - 904/81*LNM^2 - 
         416/81*LNM^3 - 76592/2187*nf - 7652/243*nf*LNM - 208/81*nf*
         LNM^3 - 2912/81*z3 + 1664/81*z3*nf )

       + CF^2*TF*as^3 * ( 464255/2187 + 3157/243*LNM - 80/81*LNM^2 + 
         104*z4 - 1354/9*z3 + 208/3*z3*LNM - 208/9*B4 )

       + CA*CF*TF*as^3 * (  - 1601393/21870 + 952/243*LNM - 358/27*
         LNM^2 + 572/81*LNM^3 - 104*z4 + 37141/405*z3 - 208/3*z3*LNM + 
         104/9*B4 );


L AqqTRQN4= + CF*TF*as^2 * (  - 399/40 - 277/27*LNM - 32/9*LNM^2 )

       + CF*TF^2*as^3 * ( 4936307/218700 - 7936/243*LNM - 1108/81*LNM^2
          - 512/81*LNM^3 - 4702093/109350*nf - 47041/1215*nf*LNM - 256/
         81*nf*LNM^3 - 3584/81*z3 + 2048/81*z3*nf )

       + CF^2*TF*as^3 * ( 44349427/174960 + 11317/972*LNM - 272/81*
         LNM^2 + 128*z4 - 556/3*z3 + 256/3*z3*LNM - 256/9*B4 )

       + CA*CF*TF*as^3 * (  - 77281919/874800 + 31813/2430*LNM - 41/3*
         LNM^2 + 704/81*LNM^3 - 128*z4 + 48592/405*z3 - 256/3*z3*LNM + 
         128/9*B4 );


L AqqTRQN5= + CF*TF*as^2 * (  - 310501/27000 - 7981/675*LNM - 184/45*
         LNM^2 )

       + CF*TF^2*as^3 * ( 141941939/5467500 - 45632/1215*LNM - 31924/
         2025*LNM^2 - 2944/405*LNM^3 - 135162061/2733750*nf - 1350097/
         30375*nf*LNM - 1472/405*nf*LNM^3 - 20608/405*z3 + 11776/405*z3
         *nf )

       + CF^2*TF*as^3 * ( 31751642119/109350000 + 6394837/607500*LNM - 
         40852/10125*LNM^2 + 736/5*z4 - 47932/225*z3 + 1472/15*z3*LNM
          - 1472/45*B4 )

       + CA*CF*TF*as^3 * (  - 16276285691/153090000 + 1241491/60750*LNM
          - 1961/135*LNM^2 + 4048/405*LNM^3 - 736/5*z4 + 414292/2835*z3
          - 1472/15*z3*LNM + 736/45*B4 );


L AqqTRQN6= + CF*TF*as^2 * (  - 7248721/567000 - 8881/675*LNM - 68/15*
         LNM^2 )

       + CF*TF^2*as^3 * ( 7707864211/267907500 - 16864/405*LNM - 35524/
         2025*LNM^2 - 1088/135*LNM^3 - 7346111789/133953750*nf - 
         10458479/212625*nf*LNM - 544/135*nf*LNM^3 - 7616/135*z3 + 4352/
         135*z3*nf )

       + CF^2*TF*as^3 * ( 81514016551/255150000 + 2032699/202500*LNM - 
         5938/1125*LNM^2 + 816/5*z4 - 159296/675*z3 + 544/5*z3*LNM - 
         544/15*B4 )

       + CA*CF*TF*as^3 * (  - 133023190823/1071630000 + 827633/31500*
         LNM - 10039/675*LNM^2 + 1496/135*LNM^3 - 816/5*z4 + 161666/945
         *z3 - 544/5*z3*LNM + 272/15*B4 );


L AqqTRQN7= + CF*TF*as^2 * (  - 386031829/27783000 - 473569/33075*LNM
          - 172/35*LNM^2 )

       + CF*TF^2*as^3 * ( 409184015089/13127467500 - 42656/945*LNM - 
         1894276/99225*LNM^2 - 2752/315*LNM^3 - 390447768911/6563733750
         *nf - 554532971/10418625*nf*LNM - 1376/315*nf*LNM^3 - 2752/45*
         z3 + 11008/315*z3*nf )

       + CF^2*TF*as^3 * ( 10096669790251/29172150000 + 4477544459/
         486202500*LNM - 6743522/1157625*LNM^2 + 6192/35*z4 - 8454104/
         33075*z3 + 4128/35*z3*LNM - 1376/35*B4 )

       + CA*CF*TF*as^3 * (  - 942308023793/6563733750 + 218226313/
         6945750*LNM - 72847/4725*LNM^2 + 3784/315*LNM^3 - 6192/35*z4
          + 184522/945*z3 - 4128/35*z3*LNM + 688/35*B4 );


L AqqTRQN8= + CF*TF*as^2 * (  - 3305649257/222264000 - 2030251/132300*
         LNM - 551/105*LNM^2 )

       + CF*TF^2*as^3 * ( 6986793445799/210039480000 - 136648/2835*LNM
          - 2030251/99225*LNM^2 - 8816/945*LNM^3 - 6675132538201/
         105019740000*nf - 4729253143/83349000*nf*LNM - 4408/945*nf*
         LNM^3 - 8816/135*z3 + 35264/945*z3*nf )

       + CF^2*TF*as^3 * ( 1031689649791651/2800526400000 + 69085126459/
         7779240000*LNM - 6871999/1029000*LNM^2 + 6612/35*z4 - 9020054/
         33075*z3 + 4408/35*z3*LNM - 4408/105*B4 )

       + CA*CF*TF*as^3 * (  - 91339274060113/560105280000 + 7926961123/
         222264000*LNM - 4154933/264600*LNM^2 + 12122/945*LNM^3 - 6612/
         35*z4 + 413821/1890*z3 - 4408/35*z3*LNM + 2204/105*B4 );


L AqqTRQN9= + CF*TF*as^2 * (  - 94499332339/6001128000 - 19369859/
         1190700*LNM - 5239/945*LNM^2 )

       + CF*TF^2*as^3 * ( 597539720308919/17013197880000 - 1299272/
         25515*LNM - 19369859/893025*LNM^2 - 83824/8505*LNM^3 - 
         571559140075081/8506598940000*nf - 134692248461/2250423000*nf*
         LNM - 41912/8505*nf*LNM^3 - 83824/1215*z3 + 335296/8505*z3*nf
          )

       + CF^2*TF*as^3 * ( 794523041999044219/2041583745600000 + 
         1720217898953/210039480000*LNM - 5361423551/750141000*LNM^2 + 
         20956/105*z4 - 85698286/297675*z3 + 41912/315*z3*LNM - 41912/
         945*B4 )

       + CA*CF*TF*as^3 * (  - 274966778163172661/1497161413440000 + 
         712746694127/18003384000*LNM - 170405/10584*LNM^2 + 115258/
         8505*LNM^3 - 20956/105*z4 + 45338119/187110*z3 - 41912/315*z3*
         LNM + 20956/945*B4 );


L AqqTRQN10= + CF*TF*as^2 * (  - 1091678464817/66012408000 - 4072951/
         238140*LNM - 5491/945*LNM^2 )

       + CF*TF^2*as^3 * ( 75739652296097663/2058596943480000 - 1361768/
         25515*LNM - 4072951/178605*LNM^2 - 87856/8505*LNM^3 - 
         72525692793918337/1029298471740000*nf - 1550696162383/
         24754653000*nf*LNM - 43928/8505*nf*LNM^3 - 87856/1215*z3 + 
         351424/8505*z3*nf )

       + CF^2*TF*as^3 * ( 9143784437550773321/22457421201600000 + 
         1659344094241/210039480000*LNM - 5855621003/750141000*LNM^2 + 
         21964/105*z4 - 3590290/11907*z3 + 43928/315*z3*LNM - 43928/945
         *B4 )

       + CA*CF*TF*as^3 * (  - 1529764407890837359/7485807067200000 + 
         3863122637149/90016920000*LNM - 194565677/11907000*LNM^2 + 
         120802/8505*LNM^3 - 21964/105*z4 + 248318963/935550*z3 - 43928/
         315*z3*LNM + 21964/945*B4 );


L AqqTRQN11= + CF*TF*as^2 * (  - 137856088593257/7987501368000 - 
         514841791/28814940*LNM - 62921/10395*LNM^2 )

       + CF*TF^2*as^3 * ( 9542184380601164423/249090230161080000 - 
         15604408/280665*LNM - 514841791/21611205*LNM^2 - 1006736/93555
         *LNM^3 - 9146404503481491577/124545115080540000*nf - 
         195210637521943/2995313013000*nf*LNM - 503368/93555*nf*LNM^3
          - 1006736/13365*z3 + 4026944/93555*z3*nf )

       + CF^2*TF*as^3 * ( 139465741114613402836601/
         328799103812625600000 + 22434081272370401/3075188026680000*LNM
          - 8206543267273/998437671000*LNM^2 + 251684/1155*z4 - 
         452259130/1440747*z3 + 503368/3465*z3*LNM - 503368/10395*B4 )

       + CA*CF*TF*as^3 * (  - 2659137070176526855807/
         11775174516705600000 + 501860093890369/10892047320000*LNM - 
         727056989/43659000*LNM^2 + 125842/8505*LNM^3 - 251684/1155*z4
          + 3507267479/12162150*z3 - 503368/3465*z3*LNM + 251684/10395*
         B4 );


L AqqTRQN12= + CF*TF*as^2 * (  - 1861034797983341/103837517784000 - 
         535118971/28814940*LNM - 65231/10395*LNM^2 )

       + CF*TF^2*as^3 * ( 1671087052774352737487/42096248897222520000
          - 16177288/280665*LNM - 535118971/21611205*LNM^2 - 1043696/
         93555*LNM^3 - 1603236824994495166513/21048124448611260000*nf
          - 2627793779850259/38939069169000*nf*LNM - 521848/93555*nf*
         LNM^3 - 1043696/13365*z3 + 4174784/93555*z3*nf )

       + CF^2*TF*as^3 * ( 1877421873846953661063773/
         4274388349564132800000 + 64739900033491583/9225564080040000*
         LNM - 8747715742963/998437671000*LNM^2 + 260924/1155*z4 - 
         468587596/1440747*z3 + 521848/3465*z3*LNM - 521848/10395*B4 )

       + CA*CF*TF*as^3 * (  - 18935822388780510163633/
         76538634358586400000 + 9502263527285869/194695345845000*LNM - 
         72872472641/4322241000*LNM^2 + 130462/8505*LNM^3 - 260924/1155
         *z4 + 3784910159/12162150*z3 - 521848/3465*z3*LNM + 260924/
         10395*B4 );


L AqqTRQN13= + CF*TF*as^2 * (  - 325295176157880629/17548540505496000
          - 93611152819/4869724860*LNM - 875723/135135*LNM^2 )

       + CF*TF^2*as^3 * ( 291526550302760070155303/
         7114266063630605880000 - 217179304/3648645*LNM - 93611152819/
         3652293645*LNM^2 - 14011568/1216215*LNM^3 - 
         279922752632160355860697/3557133031815302940000*nf - 
         458114791076413771/6580702689561000*nf*LNM - 7005784/1216215*
         nf*LNM^3 - 14011568/173745*z3 + 56046272/1216215*z3*nf )

       + CF^2*TF*as^3 * ( 55376278299522733837425052493/
         122080805651901196900800000 + 1705832327329042449983/
         263491335690022440000*LNM - 20032048197492631/2193567563187000
         *LNM^2 + 3502892/15015*z4 - 81735983092/243486243*z3 + 7005784/
         45045*z3*LNM - 7005784/135135*B4 )

       + CA*CF*TF*as^3 * (  - 3486896974743882556775647/
         12935029206601101600000 + 3385454488248191237/
         65807026895610000*LNM - 137401473299/8027019000*LNM^2 + 
         1751446/110565*LNM^3 - 3502892/15015*z4 + 4061479439/12162150*
         z3 - 7005784/45045*z3*LNM + 3502892/135135*B4 );




L aqqTRQ3N1= + CF*TF^2 * (  - 6548/729 - 15850/729*nf - 256/27*z3 + 112/
         27*z3*nf - 104/27*z2 - 52/27*z2*nf )

       + CF^2*TF * ( 15715/162 + 24*z4 - 278/9*z3 + 49/3*z2 - 16/3*B4 )

       + CA*CF*TF * (  - 26441/1458 - 24*z4 + 481/27*z3 - 61/27*z2 + 8/
         3*B4 );


L aqqTRQ3N2= + CF*TF^2 * (  - 1388/81 - 4390/81*nf - 256/9*z3 + 112/9*
         z3*nf - 8*z2 - 4*z2*nf )

       + CF^2*TF * ( 10255/54 + 72*z4 - 310/3*z3 + 33*z2 - 16*B4 )

       + CA*CF*TF * ( 1043/162 - 72*z4 + 577/9*z3 + 1/3*z2 + 8*B4 );


L aqqTRQ3N3= + CF*TF^2 * (  - 52096/2187 - 168704/2187*nf - 3328/81*z3
          + 1456/81*z3*nf - 904/81*z2 - 452/81*z2*nf )

       + CF^2*TF * ( 1170943/4374 + 104*z4 - 1354/9*z3 + 3821/81*z2 - 
         208/9*B4 )

       + CA*CF*TF * ( 327967/21870 - 104*z4 + 40001/405*z3 + 121/81*z2
          + 104/9*B4 );


L aqqTRQ3N4= + CF*TF^2 * (  - 3195707/109350 - 20731907/218700*nf - 
         4096/81*z3 + 1792/81*z3*nf - 1108/81*z2 - 554/81*z2*nf )

       + CF^2*TF * ( 56375659/174960 + 128*z4 - 556/3*z3 + 4616/81*z2
          - 256/9*B4 )

       + CA*CF*TF * ( 4400353/218700 - 128*z4 + 52112/405*z3 + 250/81*
         z2 + 128/9*B4 );


L aqqTRQ3N5= + CF*TF^2 * (  - 92220539/2733750 - 596707139/5467500*nf
          - 23552/405*z3 + 10304/405*z3*nf - 31924/2025*z2 - 15962/2025
         *z2*nf )

       + CF^2*TF * ( 40410914719/109350000 + 736/5*z4 - 47932/225*z3 + 
         662674/10125*z2 - 1472/45*B4 )

       + CA*CF*TF * ( 1436867309/76545000 - 736/5*z4 + 442628/2835*z3
          + 8488/2025*z2 + 736/45*B4 );


L aqqTRQ3N6= + CF*TF^2 * (  - 5036315611/133953750 - 32472719011/
         267907500*nf - 8704/135*z3 + 3808/135*z3*nf - 35524/2025*z2 - 
         17762/2025*z2*nf )

       + CF^2*TF * ( 14845987993/36450000 + 816/5*z4 - 159296/675*z3 + 
         81181/1125*z2 - 544/15*B4 )

       + CA*CF*TF * ( 807041747/53581500 - 816/5*z4 + 172138/945*z3 + 
         10837/2025*z2 + 272/15*B4 );


L aqqTRQ3N7= + CF*TF^2 * (  - 268946573689/6563733750 - 1727972700289/
         13127467500*nf - 22016/315*z3 + 1376/45*z3*nf - 1894276/99225*
         z2 - 947138/99225*z2*nf )

       + CF^2*TF * ( 12873570421651/29172150000 + 6192/35*z4 - 8454104/
         33075*z3 + 90495089/1157625*z2 - 1376/35*B4 )

       + CA*CF*TF * ( 413587780793/52509870000 - 6192/35*z4 + 27982/135
         *z3 + 620686/99225*z2 + 688/35*B4 );


L aqqTRQ3N8= + CF*TF^2 * (  - 4618094363399/105019740000 - 
         29573247248999/210039480000*nf - 70528/945*z3 + 4408/135*z3*nf
          - 2030251/99225*z2 - 2030251/198450*z2*nf )

       + CF^2*TF * ( 1316283829306051/2800526400000 + 6612/35*z4 - 
         9020054/33075*z3 + 171321401/2058000*z2 - 4408/105*B4 )

       + CA*CF*TF * (  - 91321974347/112021056000 - 6612/35*z4 + 87613/
         378*z3 + 11372923/1587600*z2 + 2204/105*B4 );


L aqqTRQ3N9= + CF*TF^2 * (  - 397003835114519/8506598940000 - 
         2534665670688119/17013197880000*nf - 670592/8505*z3 + 41912/
         1215*z3*nf - 19369859/893025*z2 - 19369859/1786050*z2*nf )

       + CF^2*TF * ( 1013649109952401819/2041583745600000 + 20956/105*
         z4 - 85698286/297675*z3 + 131876277049/1500282000*z2 - 41912/
         945*B4 )

       + CA*CF*TF * (  - 17524721583739067/1497161413440000 - 20956/105
         *z4 + 9574759/37422*z3 + 16154189/2041200*z2 + 20956/945*B4 );


L aqqTRQ3N10= + CF*TF^2 * (  - 50558522757917663/1029298471740000 - 
         321908083399769663/2058596943480000*nf - 702848/8505*z3 + 
         43928/1215*z3*nf - 4072951/178605*z2 - 4072951/357210*z2*nf )

       + CF^2*TF * ( 11669499797141374121/22457421201600000 + 21964/105
         *z4 - 3590290/11907*z3 + 137983320397/1500282000*z2 - 43928/
         945*B4 )

       + CA*CF*TF * (  - 176834434840947469/7485807067200000 - 21964/
         105*z4 + 261607183/935550*z3 + 618627019/71442000*z2 + 21964/
         945*B4 );


L aqqTRQ3N11= + CF*TF^2 * (  - 6396997235105384423/124545115080540000
          - 40628987857774916423/249090230161080000*nf - 8053888/93555*
         z3 + 503368/13365*z3*nf - 514841791/21611205*z2 - 514841791/
         43222410*z2*nf )

       + CF^2*TF * ( 177979311179110818909401/328799103812625600000 + 
         251684/1155*z4 - 452259130/1440747*z3 + 191230589104127/
         1996875342000*z2 - 503368/10395*B4 )

       + CA*CF*TF * (  - 436508000489627050837/11775174516705600000 - 
         251684/1155*z4 + 3687221539/12162150*z3 + 149112401/16038000*
         z2 + 251684/10395*B4 );


L aqqTRQ3N12= + CF*TF^2 * (  - 1124652164258976877487/
         21048124448611260000 - 7126865031281296825487/
         42096248897222520000*nf - 8349568/93555*z3 + 521848/13365*z3*
         nf - 535118971/21611205*z2 - 535118971/43222410*z2*nf )

       + CF^2*TF * ( 2396383721714622551610173/4274388349564132800000
          + 260924/1155*z4 - 468587596/1440747*z3 + 198011292882437/
         1996875342000*z2 - 521848/10395*B4 )

       + CA*CF*TF * (  - 245210883820358086333/4783664647411650000 - 
         260924/1155*z4 + 3971470819/12162150*z3 + 85827712409/
         8644482000*z2 + 260924/10395*B4 );


L aqqTRQ3N13= + CF*TF^2 * (  - 196897887865971730295303/
         3557133031815302940000 - 1245167831299024242467303/
         7114266063630605880000*nf - 112092544/1216215*z3 + 7005784/
         173745*z3*nf - 93611152819/3652293645*z2 - 93611152819/
         7304587290*z2*nf )

       + CF^2*TF * ( 70680445585608577308861582893/
         122080805651901196900800000 + 3502892/15015*z4 - 81735983092/
         243486243*z3 + 449066258795623169/4387135126374000*z2 - 
         7005784/135135*B4 )

       + CA*CF*TF * (  - 430633219615523278883051/
         6467514603300550800000 - 3502892/15015*z4 + 327241423/935550*
         z3 + 15314434459241/1460917458000*z2 + 3502892/135135*B4 );




L gqqTR2hatN1= + CF*TF^2 * (  - 8/3 - 16/3*nf )

       + CF^2*TF * ( 196/9 + 32*z3 )

       + CA*CF*TF * (  - 2008/27 - 32*z3 );


L gqqTR2hatN2= + CF*TF^2 * (  - 184/27 - 368/27*nf )

       + CF^2*TF * (  - 60 + 96*z3 )

       + CA*CF*TF * (  - 2084/27 - 96*z3 );


L gqqTR2hatN3= + CF*TF^2 * (  - 2408/243 - 4816/243*nf )

       + CF^2*TF * (  - 25276/243 + 416/3*z3 )

       + CA*CF*TF * (  - 19450/243 - 416/3*z3 );


L gqqTR2hatN4= + CF*TF^2 * (  - 14722/1215 - 29444/1215*nf )

       + CF^2*TF * (  - 66443/486 + 512/3*z3 )

       + CA*CF*TF * (  - 199723/2430 - 512/3*z3 );


L gqqTR2hatN5= + CF*TF^2 * (  - 418594/30375 - 837188/30375*nf )

       + CF^2*TF * (  - 49495163/303750 + 2944/15*z3 )

       + CA*CF*TF * (  - 5113951/60750 - 2944/15*z3 );


L gqqTR2hatN6= + CF*TF^2 * (  - 3209758/212625 - 6419516/212625*nf )

       + CF^2*TF * (  - 18622301/101250 + 1088/5*z3 )

       + CA*CF*TF * (  - 3682664/42525 - 1088/5*z3 );


L gqqTR2hatN7= + CF*TF^2 * (  - 168501142/10418625 - 337002284/10418625
         *nf )

       + CF^2*TF * (  - 49282560541/243101250 + 8256/35*z3 )

       + CA*CF*TF * (  - 1844723441/20837250 - 8256/35*z3 );


L gqqTR2hatN8= + CF*TF^2 * (  - 711801943/41674500 - 711801943/20837250
         *nf )

       + CF^2*TF * (  - 849420853541/3889620000 + 8816/35*z3 )

       + CA*CF*TF * (  - 6056338297/66679200 - 8816/35*z3 );


L gqqTR2hatN9= + CF*TF^2 * (  - 20096458061/1125211500 - 20096458061/
         562605750*nf )

       + CF^2*TF * (  - 24479706761047/105019740000 + 83824/315*z3 )

       + CA*CF*TF * (  - 119131812533/1285956000 - 83824/315*z3 );


L gqqTR2hatN10= + CF*TF^2 * (  - 229508848783/12377326500 - 
         229508848783/6188663250*nf )

       + CF^2*TF * (  - 25800817445759/105019740000 + 87856/315*z3 )

       + CA*CF*TF * (  - 4264058299021/45008460000 - 87856/315*z3 );


L gqqTR2hatN11= + CF*TF^2 * (  - 28677274464343/1497656506500 - 
         28677274464343/748828253250*nf )

       + CF^2*TF * (  - 396383896707569599/1537594013340000 + 1006736/
         3465*z3 )

       + CA*CF*TF * (  - 75010870835743/778003380000 - 1006736/3465*z3
          );


L gqqTR2hatN12= + CF*TF^2 * (  - 383379490933459/19469534584500 - 
         383379490933459/9734767292250*nf )

       + CF^2*TF * (  - 1237841854306528417/4612782040020000 + 1043696/
         3465*z3 )

       + CA*CF*TF * (  - 38283693844132279/389390691690000 - 1043696/
         3465*z3 );


L gqqTR2hatN13= + CF*TF^2 * (  - 66409807459266571/3290351344780500 - 
         66409807459266571/1645175672390250*nf )

       + CF^2*TF * (  - 36713319015407141570017/131745667845011220000
          + 14011568/45045*z3 )

       + CA*CF*TF * (  - 6571493644375020121/65807026895610000 - 
         14011568/45045*z3 );



